APB: Accelerating Distributed Long-Context Inference by Passing Compressed Context Blocks across GPUs

While long-context inference is crucial for advancing large language model (LLM) applications, its prefill speed remains a significant bottleneck. Current approaches, including sequence parallelism strategies and compute reduction through approximate attention mechanisms, still fall short of delivering optimal inference efficiency. This hinders scaling the inputs to longer sequences and processing long-context queries in a timely manner. To address this, we introduce APB, an efficient long-context inference framework that leverages multi-host approximate attention to enhance prefill speed by reducing compute and enhancing parallelism simultaneously. APB introduces a communication mechanism for essential key-value pairs within a sequence parallelism framework, enabling a faster inference speed while maintaining task performance. We implement APB by incorporating a tailored FlashAttn kernel alongside optimized distribution strategies, supporting diverse models and parallelism configurations. APB achieves speedups of up to 9.2x, 4.2x, and 1.6x compared with FlashAttn, RingAttn, and StarAttn, respectively, without any observable task performance degradation. We provide the implementation and experiment code of APB in https://github.com/thunlp/APB.

==> figures/acc-seqlen.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# Data for the plot
x_labels = ["32K", "64K", "128K", "256K", "512K"]
x_values = [32768, 65536, 131072, 262144, 524288]
import numpy as np

# Adjust x-axis to log2 scale
x_log_values = np.log2(x_values)

tbd = 85

methods = {
    "FullAttn": [87.52, tbd, tbd, tbd, 70.20],
    "MInference": [88.18, tbd, tbd, tbd, 71.34],
    "StarAttn": [89.44, tbd, tbd, tbd, 66.39],
    "APB": [90.18, tbd, tbd, tbd, 74.33],
}

# Plotting
plt.figure(figsize=(4, 3))

markers = ['^', 'o', 'D', 'X']
colors = ['#FFB74D', '#81C784', '#64B5F6', '#E57373']
for idx, (method, scores) in enumerate(methods.items()):
    plt.plot(x_log_values, scores, marker=markers[idx], markersize=8, color=colors[idx], label=method)

# Customizing the plot
plt.xticks(x_log_values, x_labels)
plt.xlabel("Input Length", fontsize=12, labelpad=2)
plt.ylabel("Performance (%)", fontsize=12)
plt.gca().yaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.25), ncol=2, fontsize=9,
    markerscale=0.8,
    frameon=True,
)
plt.grid(True)
plt.tight_layout()

# Display the plot
# plt.show()
plt.savefig("acc-seqlen.pdf", bbox_inches='tight')


==> figures/acc-speed.py <==
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import matplotlib.ticker as ticker
import numpy as np

# 按照指定顺序排序后的方法名称
methods = ['FlashAttn', 'Ulysses', 'RingAttn', 'MInference', 'StarAttn', 'APB']

# 按照相同顺序排序后的 Performance 和 Speed 数据
performances = [
    [47.45, 47.45, 47.45, 43.61, 46.48, 50.91],
    [42.68, 42.68, 42.68, 42.22, 43.69, 47.34],
    [39.39, 39.39, 39.39, 43.05, 38.17, 43.78],
    [82.20, 82.20, 82.20, 72.97, 76.84, 81.63],
    [77.23,77.23,77.23, 71.95, 69.64, 85.28],
    [80.94, 80.94, 80.94, 83.33, 79.79, 85.03],
]
speeds = [
    [3768.69, 26983.04, 18495.26, 6427.20, 28345.20, 35551.75],
    [1858.91, 13526.03, 9284.98, 2699.44, 14569.44, 18409.02],
    [1029.95, 7980.75, 5513.21, 1421.12, 7947.68, 10624.33],
    [4156.26, 26154.37, 17876.07, 6117.07, 26675.03, 37077.22],
    [1800.64, 13652.45, 9374.77, 2381.87, 14821.47, 18766.57],
    [1154.01, 7083.42, 5054, 1339.95, 7682.65, 10049.90],
]

# 颜色和标记列表
colors = ['#FFB74D', '#FFD54F', '#CE93D8', '#81C784', '#64B5F6', '#E57373']
markers = ['^', 's', 'p', 'o', 'D', '*']

# 创建一个大图，设置为 2 行 3 列布局
plt.figure(figsize=(11, 4))  # 增加高度以容纳图例

# 创建 6 个子图，每个子图展示所有 6 个点
for i in range(6):
    ax = plt.subplot(2, 3, i + 1)  # 2 行 3 列，当前是第 i+1 个子图
    performance = performances[i]
    speed = np.array(speeds[i]) / 10**3
    # 在每个子图中绘制所有 6 个点
    for j in range(len(methods)):
        ax.scatter(performance[j], speed[j], color=colors[j], s=100 if j !=5 else 200, marker=markers[j])
    
    # 设置轴标签
    if i > 2:
        ax.set_xlabel('Performance (%)', fontsize=12, color='#505050')
    if i == 0 or i == 3:
        ax.set_ylabel('Speed (10³ tok/s)', fontsize=12, color='#505050')
    
    ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
    ax.xaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
    
    # 设置边框颜色为深灰色
    for spine in ['top', 'right', 'left', 'bottom']:
        ax.spines[spine].set_color('#505050')
    
    # 设置刻度标签颜色为深灰色
    ax.tick_params(axis='both', labelcolor='#505050')
    
    # 设置x轴范围
    # ax.set_xlim(65, 90)
    
    # 添加网格
    ax.grid(True, color='#CCCCCC', linestyle='--')
    
    # 为第一行左侧和第二行左侧添加文本
    if i == 0:
        # 第一行
        ax.text(-0.3, 0.5, r'$\infty$Bench', fontsize=16, color='black',
                ha='center', va='center', rotation=90, transform=ax.transAxes)
    elif i == 3:
        # 第二行
        ax.text(-0.3, 0.5, 'RULER', fontsize=16, color='black',
                ha='center', va='center', rotation=90, transform=ax.transAxes)
    
    # 为每列上方添加标题
    if i == 0:
        ax.text(0.5, 1.1, 'Llama-3.1-8B-instruct', fontsize=16, color='black',
                ha='center', va='center', transform=ax.transAxes)
    elif i == 1:
        ax.text(0.5, 1.1, 'Qwen-2.5-14B-instruct', fontsize=16, color='black',
                ha='center', va='center', transform=ax.transAxes)
    elif i == 2:
        ax.text(0.5, 1.1, 'Yi-34B-200K', fontsize=16, color='black',
                ha='center', va='center', transform=ax.transAxes)
    perf_delta = max(performance) - min(performance)
    ax.set_xlim(left=max(min(performance) - perf_delta * 0.25, 0), right=min(max(performance) + perf_delta * 0.25, 100)) 
    speed_delta = max(speed) - min(speed)
    print(speed_delta)
    ax.set_ylim(bottom=max(min(speed) - speed_delta * 0.25, 0), top=max(speed) + speed_delta * 0.25)
    # ————————————— 在这里加表情 —————————————
    # 右上角(0.9, 0.9)加笑脸
    ax.text(0.965, 0.92, '☺️', 
            transform=ax.transAxes, 
            fontsize=14, 
            color='black',
            ha='center', 
            va='center')
    
    # 左下角(0.1, 0.1)加哭脸
    ax.text(0.04, 0.07, '☹️', 
            transform=ax.transAxes, 
            fontsize=14, 
            color='black',
            ha='center', 
            va='center')
# 创建自定义的图例元素
legend_elements = [Line2D([0], [0], marker=markers[j], color='w',
                          markerfacecolor=colors[j], markersize=10 if j != 5 else 20, label=methods[j])
                   for j in range(len(methods))]

# 自动调整布局，确保子图不会重叠
plt.tight_layout(rect=[0, 0, 1, 0.95])  # 为图例留出空间

# 添加全局图例，1行6列，居中放置在图形底部
plt.figlegend(handles=legend_elements, loc='lower center', ncol=6, fontsize=12, bbox_to_anchor=(0.5, -0.07))



# 保存图像，确保图例包含在内
plt.savefig("acc-speed.pdf", bbox_inches='tight')

==> figures/acc_seqlen.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# Data for the plot
x_labels = ["32K", "64K", "128K", "256K", "512K"]
x_values = [32768, 65536, 131072, 262144, 524288]
import numpy as np

# Adjust x-axis to log2 scale
x_log_values = np.log2(x_values)

tbd = 85

methods = {
    "FullAttn": [87.52, 79.64, 76.25, 73.85, 70.20],
    "MInference": [88.18, 79.73, 78.96, 76.93, 71.34],
    "StarAttn": [89.44, 80.8, 79.12, 74.18, 66.39],
    "APB": [90.18, 83.97, 80.7, 77.77, 74.33],
}

# Plotting
plt.figure(figsize=(4, 3))

markers = ['^', 'o', 'D', '*']
colors = ['#FFB74D', '#81C784', '#64B5F6', '#E57373']
for idx, (method, scores) in enumerate(methods.items()):
    plt.plot(x_log_values, scores, marker=markers[idx], markersize=8 if idx != 3 else 12, color=colors[idx], label=method)

# Customizing the plot
plt.xticks(x_log_values, x_labels)
plt.xlabel("Input Length", fontsize=12, labelpad=2)
plt.ylabel("Performance (%)", fontsize=12)
plt.gca().yaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.25), ncol=2, fontsize=9,
    markerscale=0.8,
    frameon=True,
)

plt.grid(True, color='#CCCCCC', linestyle='--')
plt.tight_layout()

# Display the plot
# plt.show()
plt.savefig("acc-seqlen.pdf", bbox_inches='tight')


==> figures/break_pd.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import to_rgba
import matplotlib.patches as mpatches  # 用于创建透明的Patch

# 数据
methods = ['FlashAttn', 'Ulysses', 'RingAttn', 'MInference', 'StarAttn', 'APB']
prefill = [30137.03, 4028.66, 6317.03, 18067.32, 3556.6, 2554.77]  # None 表示 APB 的数据尚未测出
decode = [422.31, 263.52, 185.33, 2275.61, 208.23, 284.21]  # None 表示 APB 的数据尚未测出

# 处理数据：APB 的数据为空时，我们将不画柱状图
prefill = [x / 1000 if x is not None else 0 for x in prefill]
decode = [x / 1000 if x is not None else 0 for x in decode]

# 横轴位置（每个方法的中心位置）
x = np.arange(len(methods))

# 设置柱状图宽度
bar_width = 0.5

# 创建图形
fig = plt.figure(figsize=(5, 5))  # 调整整体图形大小以容纳柱状图和饼状图

# 柱状图在上方
ax1 = fig.add_subplot(2, 1, 1)  # 2 行 1 列，第 1 个子图

# 定义颜色
colors = ['#FFB74D', '#FFD54F', '#CE93D8', '#81C784', '#64B5F6', '#E57373']

ax1.grid(axis='y', alpha=0.3, zorder=0)

# 绘制堆叠柱状图
bars1 = ax1.bar(x, prefill, bar_width, label='Prefill', color=colors, alpha=0.5, zorder=3)
bars2 = ax1.bar(x, decode, bar_width, bottom=prefill, label='Decode', color=colors, zorder=3)  # 使用 hatch 添加斜线阴影

# 设置柱状图的标签、标题等
ax1.set_xlabel('Methods', fontsize=10)
ax1.set_ylabel('Time (s)', fontsize=10)
ax1.set_xticks(x)
ax1.set_xticklabels(methods, fontsize=9)
ax1.tick_params(axis='y', labelsize=9)


# 添加透明的、看不见的元素用于图例
# 对于 Prefill 使用透明白色，Decode 使用白色带斜线
prefill_patch = mpatches.Patch(facecolor='black', alpha=0.2, label='Prefill', )  # 透明的白色
decode_patch = mpatches.Patch(facecolor='black', alpha=0.5, label='Decode', )  # 透明白色带斜线

# 修改图例，使用我们创建的透明元素
ax1.legend(handles=[prefill_patch, decode_patch], fontsize=9, frameon=True)

# # 饼状图在下方
# # 创建一个 2 行 3 列的子图网格
# grid = plt.GridSpec(2, 3, wspace=0.4, hspace=0.3, top=0.43)  # 调整间距，top 参数确保饼状图不会和柱状图重叠
# axes = [fig.add_subplot(grid[i, j]) for i in range(2) for j in range(3)]

# # 遍历每个方法，绘制饼状图
# for i, (p, d) in enumerate(zip(prefill, decode)):
#     ax = axes[i]
#     total = p + d
#     if total > 0:
#         sizes = [p / total, d / total]
#     else:
#         sizes = [0, 0]
    
#     # 为 prefill 和 decode 部分设置不同的颜色
#     prefill_color = colors[i]  # 使用原始颜色
#     decode_color = to_rgba(colors[i], alpha=0.5)  # 使用 to_rgba() 设置透明度为 0.5

#     # 绘制饼状图，分别为 prefill 和 decode 设置不同的颜色
#     wedges, texts = ax.pie(sizes, startangle=90,
#                            colors=[prefill_color, decode_color],)  # 给饼状图添加边框

#     ax.set_title(methods[i], fontsize=9)

#     # 手动添加百分数
#     if sizes[0] > 0:  # Prefill 的百分数
#         ax.text(-0.6, -1.15, f'{sizes[0]*100:.1f}%', fontsize=8, color='black', ha='center', va='center')
#     if sizes[1] > 0:  # Decode 的百分数
#         ax.text(0.5, 1.15, f'{sizes[1]*100:.1f}%', fontsize=8, color='black', ha='center', va='center')



# # 对于 Prefill 使用透明白色，Decode 使用白色带斜线
# prefill_patch = mpatches.Patch(facecolor='black', label='Prefill')  # 透明的白色
# decode_patch = mpatches.Patch(facecolor='black', alpha=0.5, label='Decode')  # 透明白色带斜线

# # 添加全局图例，放在正下方，2 列显示
# # 上方图例保持默认背景
# fig.legend([prefill_patch, decode_patch], ['Prefill', 'Decode'], loc='lower center', bbox_to_anchor=(0.55, -0.04 ), ncol=2, fontsize=9, frameon=False)

# # # 下方图例，设置不同颜色和背景
# # # 设置 Prefill 为黑色，Decode 为灰色，背景为黑色
# # fig.legend(['Prefill', 'Decode'], loc='lower center', bbox_to_anchor=(0.55, -0.12), ncol=2, fontsize=9, 
# #            frameon=True, facecolor='black', edgecolor='white', labelspacing=1.2,
# #            handles=[plt.Line2D([0], [0], color='black', lw=4),
# #                     plt.Line2D([0], [0], color='gray', lw=4)])

# 调整布局以避免标签重叠
plt.tight_layout()

# 保存图形
plt.savefig("breakdown-pd.pdf", bbox_inches='tight')


==> figures/break_tb.py <==
import matplotlib.pyplot as plt

# Define methods and placeholder data
methods = [
    "APB",
    "StarAttn",
    "Ulysses",
    "RingAttn",
    "MInference",
    "FlashAttn",
]
categories = [
    "QKV Projection",
    "Retaining Head",
    "Communication",
    "Attention",
    "O Projection",
    "FFN",
    "Others",
]
placeholder_data = [
    [  # APB
        4.011072218,
        1.718685031,
        0.620119274,
        34.07436609,
        2.670690417,
        30.76214343,
        80.18348366 - sum([4.011072218, 1.718685031, 0.620119274, 34.07436609, 2.670690417, 30.76214343]),
    ],
    [  # StarAttn
        6.672918797,
        0,
        0,
        41.8374911,
        4.286050797,
        50.01270026,
        111.3673747 - sum([6.672918797, 41.8374911, 4.286050797, 50.01270026, ]),
    ],
    [
        3.307700157,
        0,
        3.89816612,
        84.53257382,
        2.2688061,
        25.87921172,
        124.5076507 - sum([3.307700157, 3.89816612, 84.53257382, 2.2688061, 25.87921172]),
    ],
    [
        3.207184374,
        0,
        18.40241998,
        152.124472,
        2.093076706,
        24.40348268,
        205.1886171 - sum([3.207184374, 18.40241998, 152.124472, 2.093076706, 24.40348268]),
    ],
    [
        24.44760501,
        0,
        0,
        281.3857198,
        15.88419825,
        201.5558109,
        564.0719309 - sum([24.44760501, 281.3857198, 15.88419825, 201.5558109, ]),
    ],
    [
        25.32994002,
        0,
        0,
        664.0047282,
        17.41645485,
        201.44023,
        940.857023 - sum([25.32994002, 664.0047282, 17.41645485, 201.44023, ]),
    ],
]

# Create the figure
plt.figure(figsize=(12, 2.7))  # Increase figure height to add space between bars
colors = ['#FFB74D', '#E57373', '#CE93D8', '#81C784', '#FFD54F', '#64B5F6', '#D3D3D3']

# Adjust spacing
bar_height = 0.8
space_between_bars = 0.95
y_positions = [i * (bar_height + space_between_bars) for i in range(len(methods))]

# Plot each method as a stacked bar
for idx, (method, method_data) in enumerate(zip(methods, placeholder_data)):
    cumulative_times = [0]  # Start at zero
    for time in method_data[:-1]:  # Exclude the last "Others"
        cumulative_times.append(cumulative_times[-1] + time)

    for i, (time, category) in enumerate(zip(method_data, categories)):
        plt.barh(
            [y_positions[idx]],  # Use adjusted y-positions
            time,
            height=bar_height,
            left=cumulative_times[i],  # Start where the previous segment ended
            label=category if idx == 0 else None,  # Add legend only once
            color=colors[i],
        )
        # Add labels for Attention and FFN categories
        if category in ["Attention", "FFN"]:
            plt.text(
                cumulative_times[i] + time / 2,  # Position the text in the middle of the bar
                y_positions[idx],  # Align with the bar using y_positions for correct placement
                f"{round(time)}ms",  # Display the time with "ms" appended
                ha="center",  # Center the text horizontally
                va="center",  # Center the text vertically
                fontsize=9,  # Font size for the text
                color="white",  # Text color
                fontweight="bold"
            )


    # Add method name in the gap above the bar
    plt.text(
        0,  # Position text at the start of the x-axis
        y_positions[idx] + bar_height / 2 + space_between_bars / 2,  # Place in the gap above
        method,  # Method name
        ha="left",  # Left-align text
        va="center",  # Center vertically in the gap
        fontsize=12,  # Font size
    )

max_total_time = max([sum(data) for data in placeholder_data])

# 设置 x 轴范围，确保最长 bar 的右端贴到图边缘
plt.xlim(0, max_total_time)

# Add a unit legend for 5 ms
plt.plot([8, 14], [-space_between_bars, -space_between_bars], color="black", lw=2)  # Horizontal line
plt.text(11.5, -space_between_bars * 1.5, "5ms", ha="center", va="top", fontsize=12)

# Remove x-axis and y-axis labels and ticks
plt.gca().axes.xaxis.set_visible(False)
plt.gca().axes.yaxis.set_visible(False)

# Remove grid and legend
plt.grid(False)
plt.legend(
    loc="center left",
    bbox_to_anchor=(0.84, 0.5),
    ncol=1,
    frameon=False,
    fontsize=11,
    labelspacing=0.6,
)

# Remove axis spines
for spine in ["top", "right", "bottom", "left"]:
    plt.gca().spines[spine].set_visible(False)

# Adjust layout
plt.tight_layout(pad=0, h_pad=0, w_pad=0)
plt.subplots_adjust(left=0, right=1, top=1, bottom=0)

# Save figure
plt.savefig("breakdown-tb.pdf", bbox_inches="tight", pad_inches=0)
# plt.show()


==> figures/compute.py <==
num_attention_heads = 32


def full_attn(
    l: int,
    s: int,
    d: int,
    i: int,
    g: int,
):
    # Attention projection size.
    kv_channels = (
        d // num_attention_heads
    )
    query_projection_size = kv_channels * num_attention_heads # 4096
    query_projection_to_hidden_size_ratio = query_projection_size / d # 1
    num_query_groups =  num_attention_heads // g # 8
    gated_linear_multiplier = 3 / 2 

    expansion_factor = 1 * 2 * 2
    
    return (
        expansion_factor
        * s
        * l
        * d
        * d
        * (
            # Attention.
            (
                (
                    1
                    + (num_query_groups / num_attention_heads)
                    + (s / d) * (0.5)
                )
                * query_projection_to_hidden_size_ratio
            )
            # MLP.
            + (
                (i / d)
                * gated_linear_multiplier
            )
        )
    )

def full_attn_sim(
    l: int,
    s: int,
    d: int,
    i: int,
    g: int,
):
    return l * (4*s*d**2 + 4*s*d*d/g + 2*s*s*d + 6*s*d*i)

def star_attn(
    l: int,
    s: int,
    d: int,
    i: int,
    g: int,
    H: int,
):
    return (H - 1) * full_attn(l, 2 * s / H, d, i, g) + full_attn(l, s / H, d, i, g)

def apb_attn(
    l: int,
    s: int,
    d: int,
    i: int,
    g: int,
    H: int,
    a: int, # anchor len
    p: int, # passing len
):
    output = 0
    for host in range(H):
        if host == 0:
            seq = s / H
        else:
            seq = s / H + a    
        kv_channels = (
            d // num_attention_heads
        )
        query_projection_size = kv_channels * num_attention_heads
        query_projection_to_hidden_size_ratio = query_projection_size / d
        num_query_groups =  num_attention_heads // g

        gated_linear_multiplier = 3 / 2 

        expansion_factor = 1 * 2 * 2
        
        output += (
            expansion_factor
            * seq
            * l
            * d
            * d
            * (
                # Attention.
                (
                    (
                        1
                        + (num_query_groups / num_attention_heads)
                        + ((seq + host * p) / d) * (0.5)
                    )
                    * query_projection_to_hidden_size_ratio
                )
                # MLP.
                + (
                    (i / d)
                    * gated_linear_multiplier
                )
            )
        )
    return output

def star_attn_sim(L, H, n, d, g, I):
    term1 = (8 * H - 4) * n * d**2
    term2 = (8 * H - 4) / g * n * d**2
    term3 = (8 * H - 6) / H * n**2 * d
    term4 = (12 * H - 6) * n * d * I

    result = (L / H) * (term1 + term2 + term3 + term4)
    return result

def apb_sim(L, d, n, H, g, I, l_a, l_p):
    # 计算第一部分
    part1 = 4 * L * d**2 * (n / H) * (1 + 1 / g + 0.5 * n / (H * d) + 1.5 * I / d)
    
    # 计算第二部分
    part2 = 4 * L * d**2 * (n / H + l_a) * (H - 1) * (
        1 + 1 / g + 0.5 * (n / H + l_a) / d + 1.5 * I / d
    )
    
    # 计算第三部分
    part3 = L * d * (n / H + l_a) * l_p * H * (H - 1)
    
    # 总和
    output = part1 + part2 + part3
    
    return output



# Example usage:
# result = calculate_new_expression(L=10, d=2, n=5, H=3, g=9.8, I=1, l_a=0.5, l_p=0.2)
# print(result)




print(apb_attn(l=32, s=128*1024, d=4096, i=14336, g=4, H=8, a=4096, p=2048))
print(apb_sim(32, 4096,128*1024, 8, 4, 14336,4096, 2048, ))
# exit(0)

tflops = 312 * 10**12 # A800 flops

import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# Data for the plot
x_labels = ["32K", "64K", "128K", "256K", "512K"]
x_values = [32768, 65536, 131072, 262144, 524288]
import numpy as np

# Adjust x-axis to log2 scale
x_log_values = np.log2(x_values)

methods = {
    "FullAttn": [full_attn(l=32, s=x, d=4096, i=14336, g=4) / 10**15 for x in x_values],
    "StarAttn": [star_attn(l=32, s=x, d=4096, i=14336, g=4, H=8) / 10**15 for x in x_values],
    "APB": [apb_attn(l=32, s=x, d=4096, i=14336, g=4, H=8, a=4096, p=2048) / 10**15 for x in x_values],
}

# Plotting
plt.figure(figsize=(4, 3))

colors = ['#FFB74D', '#64B5F6', '#E57373']
markers = ['^', 'D', '*']

for idx, (method, scores) in enumerate(methods.items()):
    plt.plot(x_log_values, scores, marker=markers[idx], markersize=8 if idx != 2 else 12, color=colors[idx], label=method)

# Customizing the plot
plt.xticks(x_log_values, x_labels)
plt.xlabel("Input Length", fontsize=12, labelpad=2)
plt.ylabel("Compute (PFLOP/seq)", fontsize=12)
plt.gca().yaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
plt.gca().yaxis.label.set_position((0, 0.47))
# plt.legend()
plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.33), ncol=3, fontsize=9,
    markerscale=0.8,
    frameon=True,
    columnspacing=0.5,
)
plt.grid(True, color='#CCCCCC', linestyle='--')
plt.tight_layout()

# Display the plot
# plt.show()
plt.savefig("compute.pdf", bbox_inches='tight')


==> figures/hyperparam.py <==
import matplotlib.pyplot as plt

# 数据
la_values = [1, 2, 3, 4]  # 1K, 2K, 3K, 4K
la_scores = [31.7, 31.9, 32.09, 32.74]

lp_values = [1, 2, 3, 4]  # 1k, 2k, 3k, 4k
lp_scores = [33.13, 32.74, 31.01, 31.92]

# 将k转换为1024
la_values = [v * 1024 for v in la_values]
lp_values = [v * 1024 for v in lp_values]

# 创建子图
fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(4.5, 3))

# 颜色
line_color = '#E57373'

# 绘制第一个子图 (l_a)
ax1.plot(la_values, la_scores, marker='o', linestyle='-', color=line_color)
ax1.set_xlabel('Anchor Block Length $l_a$')
ax1.set_ylabel('E.QA')
ax1.set_ylim(20, 40)
ax1.grid(True)

# 在点旁边标注坐标
for x, y in zip(la_values, la_scores):
    ax1.text(x-150, y+1, f'{y:.2f}', fontsize=8, ha='left', va='bottom')

# 绘制第二个子图 (l_p)
ax2.plot(lp_values, lp_scores, marker='o', linestyle='-', color=line_color)
ax2.set_xlabel('Passing Length $l_p$')
ax2.set_ylabel('E.QA')
ax2.set_ylim(20, 40)
ax2.grid(True)

# 在点旁边标注坐标
for x, y in zip(lp_values, lp_scores):
    ax2.text(x-150, y+1, f'{y:.2f}', fontsize=8, ha='left', va='bottom')

# 显示图形
plt.tight_layout()
plt.savefig("hyperparam.pdf", bbox_inches='tight')

==> figures/prefill_t.py <==
import matplotlib.pyplot as plt
import numpy as np

# 数据
labels = ['32K', '64K', '128K', '256K', '512K', '1024K']
lens = [1024 * k for k in [32, 64, 128, 256, 512, 1024]]
methods = ['FlashAttn', 'MInference', 'RingAttn', 'Ulysses', 'StarAttn', 'APB (ours)']

# 数据值，'oom'标记为0并保留
data = {
    'FlashAttn': [3.462, 9.511, 30.008, 0, 0, 0],
    'MInference': [4.953, 8.715, 15.157, 0, 0, 0],
    'RingAttn': [0.716, 1.995, 6.339, 21.796, 81.622, 0],
    'Ulysses': [0.502, 1.295, 3.950, 13.485, 49.554, 0],
    'StarAttn': [0.670, 1.432, 3.504, 9.630, 30.430, 0],
    'APB (ours)': [0.49, 1.09, 2.7, 5.53, 13.39, 37.6]
}

# 设置6个颜色
legend_colors = ['#FFB74D', '#FFD54F', '#CE93D8', '#81C784', '#64B5F6', '#E57373']

# 生成柱状图
fig, ax = plt.subplots(figsize=(4.5, 2))

# 每个柱状图的宽度
bar_width = 0.1  
x_pos = np.arange(len(methods))  # x轴位置为方法

# 绘制每一行数据
for i, method in enumerate(methods):
    values = data[method]
    for j, value in enumerate(values):
        # if value > 0:
        ax.bar(x_pos[i] + j * bar_width, lens[j] / value if value > 0 else 0, bar_width, color=legend_colors[j], label=labels[j] if i == 0 else "")

# 添加注释（'oom'）
for i, method in enumerate(methods):
    for j, value in enumerate(data[method]):
        if value == 0:
            ax.text(x_pos[i] + j * bar_width, value-2000, 'x', ha='center', va='bottom', fontsize=9, rotation=0)

# 配置图表
ax.set_ylabel('Prefill Speed (tok/s)', fontsize=11)
ax.set_xticks(x_pos + bar_width * (len(labels) - 1) / 2)
ax.set_xticklabels(methods, fontsize=11, rotation=22)
# ax.legend(labels=labels, loc='best', fontsize=7.5)

ax.legend(labels=labels, loc='upper center', bbox_to_anchor=(0.55, 1.15), ncol=6, fontsize=7.5, frameon=False, handletextpad=0.2,columnspacing=0.5)

# ax.set_ylim(0, 90)
ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
# ax.yaxis.get_offset_text().set_position((-0.08, 0))



# 在 MInference 和 Ulysses 之间画一条竖直线
line_x = x_pos[1] + bar_width * 7.5  # MInference 方法的中心位置
y_min, y_max = ax.get_ylim()  # 获取当前y轴范围

# 强制设置 y 轴范围以完全对齐边框
ax.set_ylim(bottom=0, top=y_max)  # 让顶部无空隙

# 画竖直线从 y 轴最小值到最大值
ax.plot([line_x, line_x], [0, y_max], color='black', linewidth=1, linestyle='--')

# 在竖直线的左右添加文本
ax.text(line_x / 2 - 1.5*bar_width, y_max - 5000, 'w/o SP', ha='center', va='top', fontsize=11, color='black', rotation=0)
ax.text(line_x + 20 * bar_width, y_max - 5000, 'w/ SP', ha='center', va='top', fontsize=11, color='black', rotation=0)

# 调整图表边距以消除多余空隙
# plt.subplots_adjust(left=0.1, right=0.9, top=0.95, bottom=0.2)

# 保存图表
plt.savefig("prefill_t.pdf", bbox_inches='tight')
# plt.show()


==> figures/speed-seqlen.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# Data for the plot
x_labels = ["32K", "64K", "128K", "256K", "512K"]
x_values = [32768, 65536, 131072, 262144, 524288]
import numpy as np

# Adjust x-axis to log2 scale
x_log_values = np.log2(x_values)

tbd = 25

methods = {
    "FlashAttn": [7.88279, 6.19123, 4.08572, None, None],
    "Ulysses": [28.53156, 27.99521, 26.20049, 17.15906, 10.04210],
    "RingAttn": [22.74310, 22.06165, 17.82172, 11.35807, 6.25517],
    "MInference": [3.54024, 4.28678,4.54475, 4.3179, 4.04739],
    "StarAttn": [24.47885, 26.64319, 29.59928, 24.04501, 16.17666],
    "APB": [29.89151, 33.73781, 37.57463, 30.45719, 26.10242],
}

# Plotting
plt.figure(figsize=(4, 3))

colors = ['#FFB74D', '#FFD54F', '#CE93D8', '#81C784', '#64B5F6', '#E57373']
markers = ['^', 's', 'p', 'o', 'D', '*']

for idx, (method, scores) in enumerate(methods.items()):
    plt.plot(x_log_values, scores, marker=markers[idx], markersize=8 if idx != 5 else 12, color=colors[idx], label=method)

# Customizing the plot
plt.xticks(x_log_values, x_labels)
plt.xlabel("Input Length", fontsize=12, labelpad=2)
plt.ylabel("Speed (10³ tok/s)", fontsize=12)
plt.gca().yaxis.set_major_formatter(ticker.FormatStrFormatter('%.1f'))
# plt.legend()
plt.legend(loc='upper center', bbox_to_anchor=(0.5, -0.25), ncol=3, fontsize=9,
    markerscale=0.8,
    frameon=True,
    columnspacing=0.5,
)
plt.grid(True, color='#CCCCCC', linestyle='--')
plt.tight_layout()

# Display the plot
# plt.show()
plt.savefig("speed-seqlen.pdf", bbox_inches='tight')

